Glauber Phases in Non-Global LHC Observables: Resummation for Gluon-Initiated Processes

The resummation of the ''Glauber series'' in non-global LHC observables is extended to processes with gluons in the initial state. This series simultaneously incorporates large double-logarithmic corrections, the so-called ''super-leading logarithms'', together with higher-order exchanges of pairs of Glauber gluons associated with the large numerical factor $(i\pi)^2$. On a technical level, the main part of this work is devoted to the systematic reduction of the appearing color traces and construction of basis structures, which consist of thirteen elements for $gg$ and eleven elements for $qg$ scattering. Numerical estimates for wide-angle gap-between-jet cross sections at the parton level show that, in particular for $gg$ scattering at relatively small vetoes $Q_0$, the contribution involving four Glauber exchanges gives a sizeable correction and should not be neglected.

==> anc/Supplemental_Material.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     32507,        797]
NotebookOptionsPosition[     30661,        758]
NotebookOutlinePosition[     31064,        774]
CellTagsIndexPosition[     31021,        771]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Glauber Phases in Non-Global LHC Observables: 
Resummation for Gluon-Initiated Processes\
\>", "Title",
 CellChangeTimes->{{3.9090296077109575`*^9, 
  3.9090296123789606`*^9}},ExpressionUUID->"e58d0032-6e2b-42a6-9caa-\
0ac0dcbfdf22"],

Cell[TextData[{
 "In this supplemental material, the full matrices ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["V", "G"], TraditionalForm]],ExpressionUUID->
  "db6f696b-4284-41b4-94a1-6718ef2f146a"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalGamma]", "c"], TraditionalForm]],ExpressionUUID->
  "87847c15-8f06-4412-a00a-d5305421142a"],
 " in the color bases defined in (2.33) for gluon-initiated and in (2.42) for \
quark-gluon-initiated processes are given."
}], "Text",
 CellChangeTimes->{{3.909029727491251*^9, 3.9090298772895174`*^9}, {
  3.9090305542637043`*^9, 3.9090305647979956`*^9}, {3.9103316807843084`*^9, 
  3.9103316966512413`*^9}},ExpressionUUID->"5efb6ebb-f9ee-4969-af3b-\
435fcfbc37b0"],

Cell[CellGroupData[{

Cell["Gluon-initiated processes", "Section",
 CellChangeTimes->{{3.909029900935067*^9, 
  3.9090299081433134`*^9}},ExpressionUUID->"eb8b2177-d7c5-48cc-93ac-\
19e28a167447"],

Cell["The color basis (2.33) is", "Text",
 CellChangeTimes->{{3.9090299326598663`*^9, 3.909029940542716*^9}, {
  3.909030521544032*^9, 3.909030521675667*^9}, {3.9103317230304966`*^9, 
  3.9103317235078077`*^9}},ExpressionUUID->"6d8e6ec9-973e-48a0-a51c-\
8d3a90b7b2f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Xgg", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalA]j", 
      RowBox[{
       RowBox[{"3", " ", "f"}], ",", "F", ",", "F"}]], ",", 
     SubscriptBox["\[ScriptCapitalA]j", 
      RowBox[{
       RowBox[{"3", " ", "f"}], ",", "D", ",", "D"}]], ",", 
     SubscriptBox["\[ScriptCapitalA]j", 
      RowBox[{"4", ",", "F", ",", "\[EmptyDownTriangle]"}]], ",", 
     SubscriptBox["\[ScriptCapitalA]j", 
      RowBox[{
       RowBox[{"5", " ", "f"}], ",", "\[CapitalDelta]", ",", 
       "\[CapitalDelta]"}]], ",", 
     SubscriptBox["\[ScriptCapitalA]j", 
      RowBox[{
       RowBox[{"5", " ", "f"}], ",", "\[CapitalDelta]", ",", "FF"}]], ",", 
     SubscriptBox["\[ScriptCapitalA]j", 
      RowBox[{
       RowBox[{"5", " ", "f"}], ",", "\[EmptyDownTriangle]", ",", 
       "\[EmptyDownTriangle]"}]], ",", 
     SubscriptBox["\[ScriptCapitalA]j", 
      RowBox[{
       RowBox[{"5", " ", "d"}], ",", "\[EmptyDownTriangle]", ",", "FD"}]], 
     ",", 
     SubscriptBox["\[ScriptCapitalA]j", 
      RowBox[{"2", ",", "F"}]], ",", 
     SubscriptBox["\[ScriptCapitalA]j", 
      RowBox[{
       RowBox[{"3", " ", "d"}], ",", "F", ",", "D"}]], ",", 
     SubscriptBox["\[ScriptCapitalA]j", 
      RowBox[{"4", ",", "F", ",", "\[CapitalDelta]"}]], ",", 
     SubscriptBox["\[ScriptCapitalA]j", 
      RowBox[{"4", ",", "F", ",", "FF"}]], ",", 
     SubscriptBox["\[ScriptCapitalA]j", 
      RowBox[{"4", ",", "D", ",", "FD"}]], ",", 
     SubscriptBox["\[ScriptCapitalA]j", 
      RowBox[{
       RowBox[{"5", " ", "f"}], ",", "\[CapitalDelta]", ",", 
       "\[EmptyDownTriangle]"}]], ",", 
     SubscriptBox["\[ScriptCapitalA]j", 
      RowBox[{
       RowBox[{"5", " ", "f"}], ",", "\[EmptyDownTriangle]", ",", "FF"}]], 
     ",", 
     SubscriptBox["\[ScriptCapitalS]", "0"], ",", 
     SubscriptBox["\[ScriptCapitalS]", 
      RowBox[{"2", ",", "F", ",", "F"}]], ",", 
     SubscriptBox["\[ScriptCapitalS]", 
      RowBox[{"2", ",", "D", ",", "D"}]], ",", 
     SubscriptBox["\[ScriptCapitalS]", 
      RowBox[{"4", ",", "\[CapitalDelta]", ",", "\[CapitalDelta]"}]], ",", 
     SubscriptBox["\[ScriptCapitalS]", 
      RowBox[{"4", ",", "\[CapitalDelta]", ",", "FF"}]], ",", 
     SubscriptBox["\[ScriptCapitalS]", 
      RowBox[{
      "4", ",", "\[EmptyDownTriangle]", ",", "\[EmptyDownTriangle]"}]]}], 
    "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9090299433679204`*^9, 
  3.909029956607298*^9}},ExpressionUUID->"6fdbc2c3-2119-47db-a510-\
9631a78596e7"],

Cell["and the matrices are given by", "Text",
 CellChangeTimes->{{3.909029983373916*^9, 
  3.909029992094765*^9}},ExpressionUUID->"088199a6-2a6a-46c1-8d0e-\
c4d7bf90c25f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VGgg", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"4", "Nc"}], ")"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        FractionBox["2", "Nc"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "Nc"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",",
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", "0", ",", "0", ",", 
        FractionBox["1", "Nc"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", "0", ",", 
        FractionBox["1", "2"], ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        FractionBox["4", "Nc"], ",", "1", ",", 
        RowBox[{"-", 
         FractionBox["2", "Nc"]}], ",", "0", ",", "1", ",", 
        RowBox[{"-", 
         FractionBox["2", "Nc"]}], ",", "1", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", 
        FractionBox["1", "Nc"], ",", "0", ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "Nc"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["8", "Nc"]}], ",", 
        RowBox[{"-", "3"}], ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", 
         FractionBox["2", "Nc"]}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["4", "Nc"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["Nc", "2"], "-", "8"}], 
         SuperscriptBox["Nc", "2"]], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["2", "Nc"], ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["2", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["2", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "0", ",", 
        FractionBox["4", "Nc"], ",", "0", ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["2", "Nc"], ",", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",",
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
         "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
     "}"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9090299939109135`*^9, 3.909030015915857*^9}, {
  3.909030056151245*^9, 3.9090300572486267`*^9}, {3.9090302665567904`*^9, 
  3.9090302695684853`*^9}},ExpressionUUID->"251f1940-f023-48f6-858d-\
cd04ef24bbe5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]cgg", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "Nc"}], ")"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["2", "Nc"], ",", "0", ",", 
        FractionBox["3", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["4", "Nc"]}], ",", "2", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["2", "Nc"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        FractionBox["2", "Nc"], ",", "0", ",", "0", ",", "0", ",", "2", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", 
        RowBox[{"-", "Nc"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", 
        FractionBox["3", "2"], ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["4", "Nc"]}], ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", 
        FractionBox["1", "4"], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["2", "Nc"]}], ",", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", 
        FractionBox["3", "2"], ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "Nc", ",", "0", ",", 
        FractionBox["1", "2"], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", "Nc"}]]}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", 
        FractionBox["1", "2"], ",", "0", ",", "0", ",", 
        FractionBox["3", "2"], ",", "0", ",", "0", ",", "0", ",", 
        FractionBox["2", "Nc"], ",", 
        RowBox[{"-", "Nc"}], ",", "0", ",", "0", ",", 
        FractionBox["1", "2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", 
        FractionBox["1", "Nc"], ",", "0", ",", "2", ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
        FractionBox["1", "2"], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        FractionBox["6", "Nc"], ",", 
        FractionBox["3", "2"], ",", 
        FractionBox["1", "Nc"], ",", "0", ",", 
        FractionBox["1", "2"], ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", "2", ",", "4", ",", 
        FractionBox["6", "Nc"], ",", "Nc", ",", "1", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["3", "2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "2", ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["16", "Nc"]}], ",", "0", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", 
         FractionBox["4", "Nc"]}], ",", "2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", 
        FractionBox["4", "Nc"], ",", "0", ",", "0", ",", "0", ",", "2"}], 
       "}"}]}], "}"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9090300711785345`*^9, 3.9090300791363673`*^9}, {
  3.909030222124463*^9, 
  3.9090302230357447`*^9}},ExpressionUUID->"67dc3c7a-eb50-4bca-ac60-\
c1b65d7f2ee1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quark-gluon-initiated processes", "Section",
 CellChangeTimes->{{3.9090299182912555`*^9, 
  3.9090299254707756`*^9}},ExpressionUUID->"7fc545ae-e8d2-4f0d-9ee4-\
0e017926e249"],

Cell["The color basis (2.42) is", "Text",
 CellChangeTimes->{{3.90902996182076*^9, 3.909029969435455*^9}, {
  3.9090305264592743`*^9, 3.909030526602029*^9}, {3.910331727307881*^9, 
  3.9103317274264154`*^9}},ExpressionUUID->"5b4bd695-48b8-4e53-867c-\
b0cf356eb931"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Xqg", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalO]j", 
      RowBox[{
       RowBox[{"3", " ", "f"}], ",", "F"}]], ",", 
     SubscriptBox["\[ScriptCapitalO]j", 
      RowBox[{
       RowBox[{"3", " ", "f"}], ",", "D"}]], ",", 
     SubscriptBox["\[ScriptCapitalO]j", 
      RowBox[{"4", ",", "\[EmptyDownTriangle]"}]], ",", 
     SubscriptBox["\[ScriptCapitalO]j", 
      RowBox[{"2", ",", "F"}]], ",", 
     SubscriptBox["\[ScriptCapitalO]j", 
      RowBox[{"2", ",", "T"}]], ",", 
     SubscriptBox["\[ScriptCapitalO]j", 
      RowBox[{
       RowBox[{"3", " ", "d"}], ",", "F"}]], ",", 
     SubscriptBox["\[ScriptCapitalO]j", 
      RowBox[{
       RowBox[{"3", " ", "d"}], ",", "D"}]], ",", 
     SubscriptBox["\[ScriptCapitalO]j", 
      RowBox[{"4", ",", "\[CapitalDelta]"}]], ",", 
     SubscriptBox["\[ScriptCapitalO]j", 
      RowBox[{"4", ",", "FF"}]], ",", 
     SubscriptBox["\[ScriptCapitalO]j", 
      RowBox[{"2", ",", "D"}]], ",", 
     SubscriptBox["\[ScriptCapitalO]j", 
      RowBox[{"4", ",", "FD"}]], ",", 
     SubscriptBox["\[ScriptCapitalO]", "0"], ",", 
     SubscriptBox["\[ScriptCapitalO]", 
      RowBox[{"2", ",", "F"}]], ",", 
     SubscriptBox["\[ScriptCapitalO]", 
      RowBox[{"2", ",", "D"}]]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.909029971757412*^9, 3.909029973253364*^9}, {
  3.909030374118686*^9, 
  3.9090303753709936`*^9}},ExpressionUUID->"f160a4c1-91e5-4fb4-8deb-\
ca4028987d77"],

Cell["and the matrices are given by", "Text",
 CellChangeTimes->{{3.909029983373916*^9, 
  3.909029992094765*^9}},ExpressionUUID->"80b86357-a2da-4829-a9cd-\
54ca14d824aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VGqg", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"4", "Nc"}], ")"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", 
        FractionBox["2", "Nc"], ",", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "Nc"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        FractionBox["1", "2"], ",", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        FractionBox["2", 
         SuperscriptBox["Nc", "2"]], ",", "0", ",", 
        FractionBox["2", "Nc"], ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["2", "Nc"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Nc", "2"], "-", "4"}], 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}]]}], ",", 
        FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["Nc", "2"], "-", "8"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["Nc", "2"]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Nc", "2"], "-", "4"}], 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "Nc"], ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",",
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
         "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", 
         FractionBox["2", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", 
        FractionBox["1", "2"], ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}]}], "}"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.909030240962675*^9, 3.9090302425036645`*^9}, {
  3.9090304047798185`*^9, 
  3.9090304325014877`*^9}},ExpressionUUID->"5c4456fb-3e1c-4166-bf19-\
d9203d797786"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]cqg", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "Nc"}], ")"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "Nc"], ",", "0", ",", 
        FractionBox["3", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", 
        FractionBox["Nc", "2"], ",", 
        FractionBox["1", "2"], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
        FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Nc", "2"], "-", "1"}], 
          RowBox[{"4", " ", "Nc"}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        FractionBox["3", "2"], ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", "Nc"}]]}], ",", 
        RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["2", "Nc"]}], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"-", 
         FractionBox["1", "Nc"]}], ",", 
        FractionBox["3", "2"], ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", 
        FractionBox["Nc", "2"], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", 
        FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", 
        FractionBox["1", "2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        FractionBox["3", "2"], ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["Nc", "2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
       "}"}]}], "}"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9090302451534967`*^9, 3.909030251192161*^9}, {
  3.909030487352647*^9, 
  3.9090304960424395`*^9}},ExpressionUUID->"947d94cb-04f2-4e8d-96c5-\
1dd2af4a6468"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1428., 735.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (August 22, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"acb2f788-349c-4057-ac92-c3d8110d7a61"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 243, 6, 160, "Title",ExpressionUUID->"e58d0032-6e2b-42a6-9caa-0ac0dcbfdf22"],
Cell[826, 30, 726, 17, 35, "Text",ExpressionUUID->"5efb6ebb-f9ee-4969-af3b-435fcfbc37b0"],
Cell[CellGroupData[{
Cell[1577, 51, 172, 3, 67, "Section",ExpressionUUID->"eb8b2177-d7c5-48cc-93ac-19e28a167447"],
Cell[1752, 56, 268, 4, 35, "Text",ExpressionUUID->"6d8e6ec9-973e-48a0-a51c-8d3a90b7b2f1"],
Cell[2023, 62, 2550, 63, 47, "Input",ExpressionUUID->"6fdbc2c3-2119-47db-a510-9631a78596e7",
 InitializationCell->True],
Cell[4576, 127, 171, 3, 35, "Text",ExpressionUUID->"088199a6-2a6a-46c1-8d0e-c4d7bf90c25f"],
Cell[4750, 132, 7283, 162, 342, "Input",ExpressionUUID->"251f1940-f023-48f6-858d-cd04ef24bbe5",
 InitializationCell->True],
Cell[12036, 296, 7333, 162, 329, "Input",ExpressionUUID->"67dc3c7a-eb50-4bca-ac60-c1b65d7f2ee1",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[19406, 463, 180, 3, 67, "Section",ExpressionUUID->"7fc545ae-e8d2-4f0d-9ee4-0e017926e249"],
Cell[19589, 468, 265, 4, 35, "Text",ExpressionUUID->"5b4bd695-48b8-4e53-867c-b0cf356eb931"],
Cell[19857, 474, 1525, 40, 47, "Input",ExpressionUUID->"f160a4c1-91e5-4fb4-8deb-ca4028987d77",
 InitializationCell->True],
Cell[21385, 516, 171, 3, 35, "Text",ExpressionUUID->"80b86357-a2da-4829-a9cd-54ca14d824aa"],
Cell[21559, 521, 4855, 126, 213, "Input",ExpressionUUID->"5c4456fb-3e1c-4166-bf19-d9203d797786",
 InitializationCell->True],
Cell[26417, 649, 4216, 105, 169, "Input",ExpressionUUID->"947d94cb-04f2-4e8d-96c5-1dd2af4a6468",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}
]
*)


